Large-Scale Object Discovery and Detector Adaptation from Unlabeled Video

We explore object discovery and detector adaptation based on unlabeled video sequences captured from a mobile platform. We propose a fully automatic approach for object mining from video which builds upon a generic object tracking approach. By applying this method to three large video datasets from autonomous driving and mobile robotics scenarios, we demonstrate its robustness and generality. Based on the object mining results, we propose a novel approach for unsupervised object discovery by appearance-based clustering. We show that this approach successfully discovers interesting objects relevant to driving scenarios. In addition, we perform self-supervised detector adaptation in order to improve detection performance on the KITTI dataset for existing categories. Our approach has direct relevance for enabling large-scale object learning for autonomous driving.

==> figures/crop_clustering_plots.sh <==
pdfcrop COCO_COMPLET.pdf COCO_COMPLET.pdf
pdfcrop COCO_HOMOG.pdf COCO_HOMOG.pdf
pdfcrop KITTI_COMPLET.pdf KITTI_COMPLET.pdf
pdfcrop KITTI_HOMOG.pdf KITTI_HOMOG.pdf
pdfcrop draft2_1.pdf draft2_1.pdf
pdfcrop draft2_2.pdf draft2_2.pdf


==> figures/detector/crop.py <==
#!/usr/bin/env python

from scipy.misc import imread, imsave
import sys

assert len(sys.argv) > 1

filenames = sys.argv[1:]
for filename in filenames:
  im = imread(filename)
  im_cropped = im[12:-48, 75:-7]
  out_filename = filename.replace(".jpg", "_cropped.jpg").replace(".png", "_cropped.png")
  imsave(out_filename, im_cropped)


